Jet transport coefficients by elastic and radiative scatterings in the strongly interacting quark-gluon plasma

We extend the investigation on jet transport coefficients within the effective Dynamical QuasiParticle Model (DQPM) -- constructed for the description of non-perturbative QCD phenomena of the strongly interacting quark-gluon plasma (sQGP) in line with the lattice QCD equation-of-state -- by accounting for inelastic $2\to 3$ reactions with gluon radiation additionally to the elastic scattering of partons. The elastic and inelastic reactions are calculated explicitly within leading-order Feynman diagrams with effective propagators and vertices from the DQPM by accounting for all channels and their interferences. We present the results for the jet transport coefficients such as the transverse momentum transfer squared $\hat{q}$ per unit length as well as the energy loss $\Delta E = dE/dx$ per unit length in the sQGP and investigate their dependence on the temperature $T$ and momentum of the jet parton depending on the choice of the strong coupling constant $\alpha_s$ in thermal, jet parton and radiative vertices. For the latter we consider different scenarios used in the literature and find a very strong dependence of $\hat q$ and $\Delta E$ on the choice of $\alpha_s$. Moreover, we explore the relation of $\hat{q}/T^3$ to the ratio of specific shear viscosity to entropy density $\eta/s$ and show that the ratio $T^3/\hat{q}$ to $\eta/s$ has a strong $T$ dependence -- especially when approaching to $T_c$ -- on the choice of $\alpha_s$ in scattering vertices.

==> anc/TCe-T_p10.dat <==
# Data for the temperature dependence of the on-shell ELASTIC transport coefficients for a quark jet.
# T[GeV] - p[GeV] - Mj[GeV] - muB[GeV] - qhat/T^3[1] - dE[GeV^-2] - drag[GeV^-2]
  0.1580  10.0000   0.0100   0.0000   28.4464274    0.0794178    0.0874034
  0.1751  10.0000   0.0100   0.0000   23.8924435    0.0891226    0.0987018
  0.1923  10.0000   0.0100   0.0000   19.4072307    0.0935459    0.1038347
  0.2095  10.0000   0.0100   0.0000   15.6862481    0.0947037    0.1049021
  0.2267  10.0000   0.0100   0.0000   12.8397101    0.0938949    0.1050031
  0.2439  10.0000   0.0100   0.0000   10.7116515    0.0940303    0.1045116
  0.2611  10.0000   0.0100   0.0000    9.0535576    0.0931279    0.1051752
  0.2782  10.0000   0.0100   0.0000    7.8623203    0.0933739    0.1054293
  0.2954  10.0000   0.0100   0.0000    6.8843349    0.0935156    0.1062588
  0.3126  10.0000   0.0100   0.0000    6.1150819    0.0943783    0.1086577
  0.3298  10.0000   0.0100   0.0000    5.5229882    0.0958739    0.1097173
  0.3470  10.0000   0.0100   0.0000    5.0356589    0.0966847    0.1120537
  0.3642  10.0000   0.0100   0.0000    4.6191000    0.0986089    0.1149971
  0.3813  10.0000   0.0100   0.0000    4.2790635    0.1004128    0.1181322
  0.3985  10.0000   0.0100   0.0000    3.9692062    0.1021561    0.1204963
  0.4157  10.0000   0.0100   0.0000    3.7268507    0.1047438    0.1236875
  0.4329  10.0000   0.0100   0.0000    3.4958636    0.1068141    0.1275150
  0.4501  10.0000   0.0100   0.0000    3.2936172    0.1090909    0.1311288
  0.4673  10.0000   0.0100   0.0000    3.1144426    0.1113824    0.1340865
  0.4844  10.0000   0.0100   0.0000    2.9514360    0.1138020    0.1374275
  0.5016  10.0000   0.0100   0.0000    2.8029236    0.1153888    0.1406438
  0.5188  10.0000   0.0100   0.0000    2.6710065    0.1177170    0.1447333
  0.5360  10.0000   0.0100   0.0000    2.5448043    0.1195069    0.1480481
  0.5532  10.0000   0.0100   0.0000    2.4380483    0.1212587    0.1514101
  0.5704  10.0000   0.0100   0.0000    2.3379686    0.1236033    0.1552170
  0.5875  10.0000   0.0100   0.0000    2.2467112    0.1256049    0.1586999
  0.6047  10.0000   0.0100   0.0000    2.1503971    0.1272446    0.1622271
  0.6219  10.0000   0.0100   0.0000    2.0707629    0.1290082    0.1656339
  0.6391  10.0000   0.0100   0.0000    1.9919275    0.1306291    0.1685826
  0.6563  10.0000   0.0100   0.0000    1.9154723    0.1326186    0.1717679
  0.6735  10.0000   0.0100   0.0000    1.8456255    0.1344215    0.1755366
  0.6906  10.0000   0.0100   0.0000    1.7799119    0.1361015    0.1786335
  0.7078  10.0000   0.0100   0.0000    1.7180424    0.1376794    0.1820844
  0.7250  10.0000   0.0100   0.0000    1.6589031    0.1387844    0.1845473
  0.7422  10.0000   0.0100   0.0000    1.5990013    0.1402867    0.1876199
  0.7594  10.0000   0.0100   0.0000    1.5488225    0.1417200    0.1903788
  0.7766  10.0000   0.0100   0.0000    1.5001781    0.1437228    0.1933264
  0.7937  10.0000   0.0100   0.0000    1.4523694    0.1447313    0.1967573
  0.8109  10.0000   0.0100   0.0000    1.4061932    0.1457997    0.1998520
  0.8281  10.0000   0.0100   0.0000    1.3644815    0.1468852    0.2027350
  0.8453  10.0000   0.0100   0.0000    1.3242479    0.1477918    0.2050996
  0.8625  10.0000   0.0100   0.0000    1.2851332    0.1485586    0.2078544
  0.8797  10.0000   0.0100   0.0000    1.2475180    0.1497332    0.2112431
  0.8968  10.0000   0.0100   0.0000    1.2113028    0.1511067    0.2140743
  0.9140  10.0000   0.0100   0.0000    1.1753644    0.1516257    0.2177780
  0.9312  10.0000   0.0100   0.0000    1.1434183    0.1524289    0.2194786
  0.9484  10.0000   0.0100   0.0000    1.1121725    0.1533640    0.2219545
  0.9656  10.0000   0.0100   0.0000    1.0819796    0.1540444    0.2240180
  0.9828  10.0000   0.0100   0.0000    1.0552933    0.1552183    0.2268729
  1.0000  10.0000   0.0100   0.0000    1.0275754    0.1556948    0.2294049


==> anc/TCe-T_p100.dat <==
# Data for the temperature dependence of the on-shell ELASTIC transport coefficients for a quark jet.
# T[GeV] - p[GeV] - Mj[GeV] - muB[GeV] - qhat/T^3[1] - dE[GeV^-2] - drag[GeV^-2]
  0.1580 100.0000   0.0100   0.0000   68.3801911    0.1824176    0.1842390
  0.1751 100.0000   0.0100   0.0000   55.3642675    0.1995810    0.2014865
  0.1923 100.0000   0.0100   0.0000   43.6559672    0.2053282    0.2073093
  0.2095 100.0000   0.0100   0.0000   34.4898485    0.2046680    0.2064726
  0.2267 100.0000   0.0100   0.0000   27.7260002    0.2020494    0.2037211
  0.2439 100.0000   0.0100   0.0000   22.8106805    0.1993331    0.2021045
  0.2611 100.0000   0.0100   0.0000   19.1134866    0.1991060    0.2013128
  0.2782 100.0000   0.0100   0.0000   16.4496339    0.1991247    0.2014046
  0.2954 100.0000   0.0100   0.0000   14.3596444    0.2002797    0.2026859
  0.3126 100.0000   0.0100   0.0000   12.7333358    0.2031303    0.2059117
  0.3298 100.0000   0.0100   0.0000   11.4636224    0.2057582    0.2084092
  0.3470 100.0000   0.0100   0.0000   10.4208584    0.2100669    0.2127959
  0.3642 100.0000   0.0100   0.0000    9.5818703    0.2153765    0.2183164
  0.3813 100.0000   0.0100   0.0000    8.8176427    0.2207015    0.2237257
  0.3985 100.0000   0.0100   0.0000    8.2411756    0.2263473    0.2298598
  0.4157 100.0000   0.0100   0.0000    7.7059052    0.2326723    0.2363937
  0.4329 100.0000   0.0100   0.0000    7.2489764    0.2388811    0.2429483
  0.4501 100.0000   0.0100   0.0000    6.8572739    0.2458271    0.2499319
  0.4673 100.0000   0.0100   0.0000    6.5061159    0.2514391    0.2574695
  0.4844 100.0000   0.0100   0.0000    6.1742573    0.2584925    0.2641818
  0.5016 100.0000   0.0100   0.0000    5.8543444    0.2661717    0.2698618
  0.5188 100.0000   0.0100   0.0000    5.5765066    0.2717330    0.2768461
  0.5360 100.0000   0.0100   0.0000    5.3269606    0.2780875    0.2837729
  0.5532 100.0000   0.0100   0.0000    5.0957423    0.2853286    0.2901586
  0.5704 100.0000   0.0100   0.0000    4.8878295    0.2910687    0.2969989
  0.5875 100.0000   0.0100   0.0000    4.6844127    0.2977699    0.3039385
  0.6047 100.0000   0.0100   0.0000    4.4983053    0.3043942    0.3108969
  0.6219 100.0000   0.0100   0.0000    4.3208107    0.3110972    0.3177334
  0.6391 100.0000   0.0100   0.0000    4.1472317    0.3182460    0.3262936
  0.6563 100.0000   0.0100   0.0000    3.9947668    0.3244857    0.3314228
  0.6735 100.0000   0.0100   0.0000    3.8496634    0.3304879    0.3382315
  0.6906 100.0000   0.0100   0.0000    3.7210634    0.3368309    0.3467858
  0.7078 100.0000   0.0100   0.0000    3.5928001    0.3448029    0.3525489
  0.7250 100.0000   0.0100   0.0000    3.4790701    0.3504832    0.3564289
  0.7422 100.0000   0.0100   0.0000    3.3695044    0.3560718    0.3620409
  0.7594 100.0000   0.0100   0.0000    3.2665530    0.3590295    0.3682434
  0.7766 100.0000   0.0100   0.0000    3.1653034    0.3650595    0.3747873
  0.7937 100.0000   0.0100   0.0000    3.0785527    0.3703481    0.3814821
  0.8109 100.0000   0.0100   0.0000    2.9871280    0.3769826    0.3872554
  0.8281 100.0000   0.0100   0.0000    2.8988235    0.3824022    0.3930637
  0.8453 100.0000   0.0100   0.0000    2.8086324    0.3888840    0.3997676
  0.8625 100.0000   0.0100   0.0000    2.7339508    0.3940195    0.4052211
  0.8797 100.0000   0.0100   0.0000    2.6454743    0.3995744    0.4110559
  0.8968 100.0000   0.0100   0.0000    2.5705822    0.4050218    0.4169506
  0.9140 100.0000   0.0100   0.0000    2.4982329    0.4098941    0.4224683
  0.9312 100.0000   0.0100   0.0000    2.4331441    0.4138244    0.4289387
  0.9484 100.0000   0.0100   0.0000    2.3674054    0.4194618    0.4343455
  0.9656 100.0000   0.0100   0.0000    2.3039722    0.4243259    0.4379563
  0.9828 100.0000   0.0100   0.0000    2.2447729    0.4285404    0.4425438
  1.0000 100.0000   0.0100   0.0000    2.1867472    0.4336142    0.4486269


==> anc/TCi-T_p10.dat <==
# Data for the temperature dependence of the on-shell INELASTIC transport coefficients for a quark jet.
# T[GeV] - p[GeV] - Mj[GeV] - m3[GeV] - muB[GeV] - qhat/T^3[1] - dE/dx[GeV^-2]
  0.1580  10.0000   0.0100   0.8201   0.0000   66.4444272    1.0591725
  0.1751  10.0000   0.0100   0.7676   0.0000   47.8389036    0.9736837
  0.1923  10.0000   0.0100   0.7315   0.0000   33.5427970    0.8623266
  0.2095  10.0000   0.0100   0.7083   0.0000   23.7283898    0.7619486
  0.2267  10.0000   0.0100   0.6950   0.0000   17.4020918    0.6689176
  0.2439  10.0000   0.0100   0.6893   0.0000   13.0434541    0.6027629
  0.2611  10.0000   0.0100   0.6896   0.0000   10.1420817    0.5442591
  0.2782  10.0000   0.0100   0.6945   0.0000    8.0404625    0.5034740
  0.2954  10.0000   0.0100   0.7028   0.0000    6.5771916    0.4719728
  0.3126  10.0000   0.0100   0.7138   0.0000    5.4958782    0.4446969
  0.3298  10.0000   0.0100   0.7268   0.0000    4.6698022    0.4243838
  0.3470  10.0000   0.0100   0.7413   0.0000    3.9874286    0.4066477
  0.3642  10.0000   0.0100   0.7570   0.0000    3.4855578    0.3937020
  0.3813  10.0000   0.0100   0.7733   0.0000    3.0750981    0.3822497
  0.3985  10.0000   0.0100   0.7904   0.0000    2.7306042    0.3750220
  0.4157  10.0000   0.0100   0.8079   0.0000    2.4262641    0.3634878
  0.4329  10.0000   0.0100   0.8257   0.0000    2.1870051    0.3585763
  0.4501  10.0000   0.0100   0.8437   0.0000    1.9753017    0.3521498
  0.4673  10.0000   0.0100   0.8618   0.0000    1.8019450    0.3463620
  0.4844  10.0000   0.0100   0.8798   0.0000    1.6463933    0.3409715
  0.5016  10.0000   0.0100   0.8979   0.0000    1.5028925    0.3356099
  0.5188  10.0000   0.0100   0.9160   0.0000    1.3873576    0.3297363
  0.5360  10.0000   0.0100   0.9339   0.0000    1.2724868    0.3271566
  0.5532  10.0000   0.0100   0.9518   0.0000    1.1801821    0.3228426
  0.5704  10.0000   0.0100   0.9695   0.0000    1.0994430    0.3180845
  0.5875  10.0000   0.0100   0.9870   0.0000    1.0192541    0.3143751
  0.6047  10.0000   0.0100   1.0044   0.0000    0.9516665    0.3104651
  0.6219  10.0000   0.0100   1.0217   0.0000    0.8897164    0.3052378
  0.6391  10.0000   0.0100   1.0388   0.0000    0.8308824    0.3024334
  0.6563  10.0000   0.0100   1.0557   0.0000    0.7791319    0.2997151
  0.6735  10.0000   0.0100   1.0725   0.0000    0.7323053    0.2941863
  0.6906  10.0000   0.0100   1.0891   0.0000    0.6877391    0.2934982
  0.7078  10.0000   0.0100   1.1055   0.0000    0.6426195    0.2900356
  0.7250  10.0000   0.0100   1.1218   0.0000    0.6072993    0.2868183
  0.7422  10.0000   0.0100   1.1380   0.0000    0.5722822    0.2828896
  0.7594  10.0000   0.0100   1.1540   0.0000    0.5420025    0.2812943
  0.7766  10.0000   0.0100   1.1698   0.0000    0.5114401    0.2769213
  0.7937  10.0000   0.0100   1.1854   0.0000    0.4880298    0.2749437
  0.8109  10.0000   0.0100   1.2009   0.0000    0.4613578    0.2710473
  0.8281  10.0000   0.0100   1.2163   0.0000    0.4384543    0.2694652
  0.8453  10.0000   0.0100   1.2315   0.0000    0.4145057    0.2666524
  0.8625  10.0000   0.0100   1.2466   0.0000    0.3925269    0.2623039
  0.8797  10.0000   0.0100   1.2616   0.0000    0.3738011    0.2607507
  0.8968  10.0000   0.0100   1.2763   0.0000    0.3551043    0.2588793
  0.9140  10.0000   0.0100   1.2910   0.0000    0.3385378    0.2554172
  0.9312  10.0000   0.0100   1.3055   0.0000    0.3241580    0.2522665
  0.9484  10.0000   0.0100   1.3199   0.0000    0.3093238    0.2490686
  0.9656  10.0000   0.0100   1.3342   0.0000    0.2945892    0.2468324
  0.9828  10.0000   0.0100   1.3484   0.0000    0.2800916    0.2446373
  1.0000  10.0000   0.0100   1.3625   0.0000    0.2673877    0.2415291


==> anc/TCi-T_p100.dat <==
# Data for the temperature dependence of the on-shell INELASTIC transport coefficients for a quark jet.
# T[GeV] - p[GeV] - Mj[GeV] - m3[GeV] - muB[GeV] - qhat/T^3[1] - dE/dx[GeV^-2]
  0.1580 100.0000   0.0100   0.8201   0.0000  888.8391940   14.1275433
  0.1751 100.0000   0.0100   0.7676   0.0000  560.5689152   11.9636274
  0.1923 100.0000   0.0100   0.7315   0.0000  361.8545793   10.0050872
  0.2095 100.0000   0.0100   0.7083   0.0000  242.8208250    8.4346850
  0.2267 100.0000   0.0100   0.6950   0.0000  169.5184729    7.2242719
  0.2439 100.0000   0.0100   0.6893   0.0000  123.2687581    6.3411532
  0.2611 100.0000   0.0100   0.6896   0.0000   93.8603341    5.6879304
  0.2782 100.0000   0.0100   0.6945   0.0000   73.5904406    5.2776760
  0.2954 100.0000   0.0100   0.7028   0.0000   59.9916682    4.9144138
  0.3126 100.0000   0.0100   0.7138   0.0000   49.8394957    4.6793446
  0.3298 100.0000   0.0100   0.7268   0.0000   42.2383720    4.4968084
  0.3470 100.0000   0.0100   0.7413   0.0000   36.4494065    4.3540448
  0.3642 100.0000   0.0100   0.7570   0.0000   31.8649147    4.2358947
  0.3813 100.0000   0.0100   0.7733   0.0000   27.8691155    4.1353566
  0.3985 100.0000   0.0100   0.7904   0.0000   25.0342928    4.0717472
  0.4157 100.0000   0.0100   0.8079   0.0000   22.5218168    4.0101933
  0.4329 100.0000   0.0100   0.8257   0.0000   20.4066914    3.9693955
  0.4501 100.0000   0.0100   0.8437   0.0000   18.5010505    3.9365211
  0.4673 100.0000   0.0100   0.8618   0.0000   16.9225956    3.9196820
  0.4844 100.0000   0.0100   0.8798   0.0000   15.5670092    3.8720258
  0.5016 100.0000   0.0100   0.8979   0.0000   14.3209976    3.8718329
  0.5188 100.0000   0.0100   0.9160   0.0000   13.2070745    3.8189640
  0.5360 100.0000   0.0100   0.9339   0.0000   12.2593292    3.8182237
  0.5532 100.0000   0.0100   0.9518   0.0000   11.4397116    3.8126459
  0.5704 100.0000   0.0100   0.9695   0.0000   10.6880947    3.8041215
  0.5875 100.0000   0.0100   0.9870   0.0000   10.0006211    3.7868753
  0.6047 100.0000   0.0100   1.0044   0.0000    9.3843420    3.7624102
  0.6219 100.0000   0.0100   1.0217   0.0000    8.8070483    3.7494884
  0.6391 100.0000   0.0100   1.0388   0.0000    8.2765161    3.7190383
  0.6563 100.0000   0.0100   1.0557   0.0000    7.7639804    3.7415493
  0.6735 100.0000   0.0100   1.0725   0.0000    7.3281260    3.7130191
  0.6906 100.0000   0.0100   1.0891   0.0000    6.9258228    3.6999609
  0.7078 100.0000   0.0100   1.1055   0.0000    6.5182409    3.7092782
  0.7250 100.0000   0.0100   1.1218   0.0000    6.1756933    3.6938790
  0.7422 100.0000   0.0100   1.1380   0.0000    5.8600797    3.6904496
  0.7594 100.0000   0.0100   1.1540   0.0000    5.5832840    3.6717846
  0.7766 100.0000   0.0100   1.1698   0.0000    5.2949543    3.6502440
  0.7937 100.0000   0.0100   1.1854   0.0000    5.0367739    3.6415153
  0.8109 100.0000   0.0100   1.2009   0.0000    4.7951285    3.6383817
  0.8281 100.0000   0.0100   1.2163   0.0000    4.5636011    3.6168528
  0.8453 100.0000   0.0100   1.2315   0.0000    4.3442551    3.6051838
  0.8625 100.0000   0.0100   1.2466   0.0000    4.1195645    3.5870288
  0.8797 100.0000   0.0100   1.2616   0.0000    3.9543898    3.5815472
  0.8968 100.0000   0.0100   1.2763   0.0000    3.7853938    3.5734286
  0.9140 100.0000   0.0100   1.2910   0.0000    3.6155496    3.5426124
  0.9312 100.0000   0.0100   1.3055   0.0000    3.4583464    3.5292490
  0.9484 100.0000   0.0100   1.3199   0.0000    3.3043762    3.5398127
  0.9656 100.0000   0.0100   1.3342   0.0000    3.1621299    3.4936836
  0.9828 100.0000   0.0100   1.3484   0.0000    3.0176393    3.5021734
  1.0000 100.0000   0.0100   1.3625   0.0000    2.9123981    3.4812746

